A Proof of the B-Free Graphs Conjecture

Let $\mathcal{B}$ be the class consisting of the six-vertex bipartite graphs that possess a perfect matching and their complements. It is proved that every $\mathcal{B}$-free graph $G$ satisfies $\alpha(G)+\omega(G)\ge |V(G)|-1$. This establishes Conjecture 3.1 of Litjens, Polak and Sivaraman (B-Free Graphs Conjecture). For a smallest counterexample, Hall-type exchange arguments show that two maximum stable sets, and likewise two maximum cliques, differ in at most two vertices. A core-corona matching lemma then forces $|\alpha(G)-\omega(G)|\le 2$. Double counting between suitably dense and sparse vertices reduces the problem to twenty-one binary feasibility systems on at most fourteen vertices. Their infeasibility is verified by two independent exact encodings, with a separate exhaustive validation of the forbidden-family constraints.

==> anc/README.md <==
# Supplementary material

Date: 22 August 2026

Author: Domenico Frijio  
Affiliation: Horizon Research  
Email: dfrijio@horizonrsc.com  
ORCID: https://orcid.org/0009-0005-2747-3961

`verify.py` constructs and tests the twenty-one binary systems in Table 1 of
the article with SciPy/HiGHS. `requirements.txt` gives the exact Python package
versions used; `requirements-generic.txt` gives portable lower bounds, and
`environment.txt` records Python, platform, and compiler details. Run:

```text
python -m pip install -r requirements.txt
python verify.py --all
```

The independent verifier `verify_sat.cpp` builds an equivalent CNF encoding
and solves it with a self-contained SAT solver:

```text
c++ -std=c++17 -O3 -DNDEBUG -Wall -Wextra -pedantic verify_sat.cpp -o verify_sat
./verify_sat --all --time-limit 600
```

The forbidden-family inequalities are checked against the direct definition
on all (2^{15}=32768) labelled graphs on six vertices by:

```text
python verify.py --check-encoding
```

`verification.log`, `verification_sat.log`, and `encoding_test.log` record
complete runs. `SHA256SUMS` records file digests.

License: Creative Commons Attribution 4.0 International (CC BY 4.0),
https://creativecommons.org/licenses/by/4.0/.


==> anc/SHA256SUMS <==
b50145b900f8583e7c3a7b7788c4ab828d54c4a58fc64aeb9ffc5627e7863d04  README.md
21032c4f7160acdaf779c278d5937248e7fbbce98588cb07c9c17a020094bddc  encoding_test.log
969e6bd6dd052a4570574b1d594f1010b4f0fbab82c3e12f6806944907dcb4f7  environment.txt
a8e8bb7f93883edc7222a84af1497c323b13c9d05a36e22471f2724e1ddf0384  requirements-generic.txt
1668a3152e33680d94637b13421c15e68bd97cd8701f7f555c691f5bc5c0b9f3  requirements.txt
8abfdda1c9b68ec2d5e43b8788ec1780449b73aee034101ae75213e6f8153d66  verification.log
51f8d46c5386ceee331677395c8234fcf6055cbaba114bbeff5bbfa4a1d36690  verification_sat.log
f81b53657134cab62be3954310f0356f0ce03c9126138e0885cea3b9e6f3a114  verify.py
bac430154f983a53f0fc8cb880b89bd5c832b3172a509e74da84ef952ed0a15e  verify_sat.cpp


==> anc/encoding_test.log <==
$ python verify.py --check-encoding
numpy=2.3.5 scipy=1.17.0
ENCODING VERIFIED: all 32768 labelled graphs agree; forbidden=4400


==> anc/environment.txt <==
Recorded: 22 August 2026
Python: 3.12.13
Implementation: CPython
Platform: Linux-6.18.35-x86_64-with-glibc2.39
Machine: x86_64
C++ compiler: GCC 13.3.0 (Ubuntu 13.3.0-6ubuntu2~24.04)
numpy==2.3.5
scipy==1.17.0


==> anc/requirements-generic.txt <==
numpy>=1.24
scipy>=1.11


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0


==> anc/verification.log <==
Date: 22 August 2026
Command: python verify.py --all --time-limit 600

numpy=2.3.5 scipy=1.17.0
n= 7 a=3 w=2 meet=0 vars= 52 rows=   987 status=2 time=0.21s
n= 7 a=3 w=2 meet=1 vars= 52 rows=   985 status=2 time=0.22s
n= 8 a=3 w=3 meet=0 vars= 68 rows=  3599 status=2 time=2.66s
n= 8 a=3 w=3 meet=1 vars= 68 rows=  3597 status=2 time=2.65s
n= 8 a=4 w=2 meet=0 vars= 66 rows=  3568 status=2 time=0.44s
n= 8 a=4 w=2 meet=1 vars= 66 rows=  3566 status=2 time=0.53s
n= 9 a=4 w=3 meet=0 vars= 85 rows= 10454 status=2 time=4.16s
n= 9 a=4 w=3 meet=1 vars= 85 rows= 10452 status=2 time=7.19s
n=10 a=4 w=4 meet=0 vars=105 rows= 25853 status=2 time=60.32s
n=10 a=4 w=4 meet=1 vars=105 rows= 25851 status=2 time=50.59s
n=10 a=5 w=3 meet=0 vars=103 rows= 25766 status=2 time=17.65s
n=10 a=5 w=3 meet=1 vars=103 rows= 25764 status=2 time=6.58s
n=11 a=5 w=4 meet=0 vars=126 rows= 56541 status=2 time=51.13s
n=11 a=5 w=4 meet=1 vars=126 rows= 56539 status=2 time=32.18s
n=12 a=5 w=5 meet=0 vars=150 rows=112937 status=2 time=107.92s
n=12 a=5 w=5 meet=1 vars=150 rows=112935 status=2 time=5.77s
n=12 a=6 w=4 meet=0 vars=148 rows=112670 status=2 time=78.39s
n=12 a=6 w=4 meet=1 vars=148 rows=112668 status=2 time=17.65s
n=13 a=6 w=5 meet=0 vars=175 rows=209594 status=2 time=174.73s
n=14 a=6 w=6 meet=0 vars=203 rows=367503 status=2 time=7.48s
n=14 a=7 w=5 meet=0 vars=201 rows=366642 status=2 time=1.76s
VERIFIED: all 21 systems are infeasible


==> anc/verification_sat.log <==
$ c++ -std=c++17 -O3 -DNDEBUG -Wall -Wextra -pedantic verify_sat.cpp -o verify_sat
$ ./verify_sat --all --time-limit 600
n=7 a=3 w=2 meet=0 vars=52 clauses=1037 status=UNSAT conflicts=66 decisions=72 time=0.0002s
n=7 a=3 w=2 meet=1 vars=52 clauses=1035 status=UNSAT conflicts=91 decisions=98 time=0.0003s
n=8 a=3 w=3 meet=0 vars=68 clauses=3697 status=UNSAT conflicts=2116 decisions=2430 time=0.0289s
n=8 a=3 w=3 meet=1 vars=68 clauses=3695 status=UNSAT conflicts=1560 decisions=1788 time=0.0098s
n=8 a=4 w=2 meet=0 vars=66 clauses=3656 status=UNSAT conflicts=138 decisions=160 time=0.0007s
n=8 a=4 w=2 meet=1 vars=66 clauses=3654 status=UNSAT conflicts=122 decisions=132 time=0.0009s
n=9 a=4 w=3 meet=0 vars=85 clauses=10614 status=UNSAT conflicts=3216 decisions=3667 time=0.0297s
n=9 a=4 w=3 meet=1 vars=85 clauses=10612 status=UNSAT conflicts=2430 decisions=2870 time=0.0291s
n=10 a=4 w=4 meet=0 vars=105 clauses=26107 status=UNSAT conflicts=11746 decisions=13592 time=0.3142s
n=10 a=4 w=4 meet=1 vars=105 clauses=26105 status=UNSAT conflicts=4624 decisions=5382 time=0.1137s
n=10 a=5 w=3 meet=0 vars=103 clauses=26007 status=UNSAT conflicts=4376 decisions=5012 time=0.0608s
n=10 a=5 w=3 meet=1 vars=103 clauses=26005 status=UNSAT conflicts=1431 decisions=1685 time=0.0257s
n=11 a=5 w=4 meet=0 vars=126 clauses=56912 status=UNSAT conflicts=10551 decisions=12248 time=0.3990s
n=11 a=5 w=4 meet=1 vars=126 clauses=56910 status=UNSAT conflicts=1873 decisions=2257 time=0.0789s
n=12 a=5 w=5 meet=0 vars=150 clauses=113467 status=UNSAT conflicts=7971 decisions=9286 time=0.4965s
n=12 a=5 w=5 meet=1 vars=150 clauses=113465 status=UNSAT conflicts=692 decisions=874 time=0.0611s
n=12 a=6 w=4 meet=0 vars=148 clauses=113194 status=UNSAT conflicts=7552 decisions=9072 time=0.4427s
n=12 a=6 w=4 meet=1 vars=148 clauses=113192 status=UNSAT conflicts=612 decisions=797 time=0.0465s
n=13 a=6 w=5 meet=0 vars=175 clauses=210324 status=UNSAT conflicts=6052 decisions=6938 time=0.7913s
n=14 a=6 w=6 meet=0 vars=203 clauses=368477 status=UNSAT conflicts=1509 decisions=1913 time=0.3737s
n=14 a=7 w=5 meet=0 vars=201 clauses=367640 status=UNSAT conflicts=266 decisions=331 time=0.0767s
VERIFIED: all 21 CNF systems are UNSAT


==> anc/verify.py <==
#!/usr/bin/env python3
"""Finite verifier for the B-Free Graphs Conjecture."""

from __future__ import annotations

import argparse
import itertools as it
import time

import numpy as np
import scipy
from scipy.optimize import Bounds, LinearConstraint, milp
from scipy.sparse import coo_array


CASES = [
    (7, 3, 2, 0), (7, 3, 2, 1),
    (8, 3, 3, 0), (8, 3, 3, 1),
    (8, 4, 2, 0), (8, 4, 2, 1),
    (9, 4, 3, 0), (9, 4, 3, 1),
    (10, 4, 4, 0), (10, 4, 4, 1),
    (10, 5, 3, 0), (10, 5, 3, 1),
    (11, 5, 4, 0), (11, 5, 4, 1),
    (12, 5, 5, 0), (12, 5, 5, 1),
    (12, 6, 4, 0), (12, 6, 4, 1),
    (13, 6, 5, 0),
    (14, 6, 6, 0), (14, 7, 5, 0),
]

SIX_EDGES = tuple(it.combinations(range(6), 2))
SIX_EID = {edge: i for i, edge in enumerate(SIX_EDGES)}
SIX_FULL = (1 << len(SIX_EDGES)) - 1


def six_adj(mask: int, u: int, v: int) -> bool:
    if u > v:
        u, v = v, u
    return bool(mask & (1 << SIX_EID[u, v]))


def bipartite(mask: int) -> bool:
    colour = [-1] * 6
    for root in range(6):
        if colour[root] >= 0:
            continue
        colour[root] = 0
        queue = [root]
        for u in queue:
            for v in range(6):
                if u == v or not six_adj(mask, u, v):
                    continue
                if colour[v] < 0:
                    colour[v] = colour[u] ^ 1
                    queue.append(v)
                elif colour[v] == colour[u]:
                    return False
    return True


def perfect_matching(mask: int, remaining: int = 0b111111) -> bool:
    if remaining == 0:
        return True
    u = (remaining & -remaining).bit_length() - 1
    rest = remaining ^ (1 << u)
    for v in range(u + 1, 6):
        if rest & (1 << v) and six_adj(mask, u, v):
            if perfect_matching(mask, rest ^ (1 << v)):
                return True
    return False


def semantic_forbidden(mask: int) -> bool:
    complement = SIX_FULL ^ mask
    return (
        bipartite(mask) and perfect_matching(mask)
        or bipartite(complement) and perfect_matching(complement)
    )


def inequality_forbidden(mask: int) -> bool:
    for tail in it.combinations(range(1, 6), 2):
        A = (0,) + tail
        B = tuple(v for v in range(6) if v not in A)
        internal = sum(six_adj(mask, *e) for e in it.combinations(A, 2))
        internal += sum(six_adj(mask, *e) for e in it.combinations(B, 2))
        for perm in it.permutations(B):
            matching = sum(six_adj(mask, u, v) for u, v in zip(A, perm))
            if matching - internal > 2 or internal - matching > 5:
                return True
    return False


def check_encoding() -> bool:
    forbidden = 0
    for mask in range(1 << len(SIX_EDGES)):
        semantic = semantic_forbidden(mask)
        encoded = inequality_forbidden(mask)
        if semantic != encoded:
            print(f"ENCODING ERROR: mask={mask:015b}")
            return False
        forbidden += semantic
    print(
        "ENCODING VERIFIED: all 32768 labelled graphs agree; "
        f"forbidden={forbidden}"
    )
    return True


def solve(n: int, a: int, w: int, meet: int, time_limit: float) -> str:
    assert a + w == n - 2 and meet in (0, 1)
    V = tuple(range(n))
    edges = tuple(it.combinations(V, 2))
    eid = {e: i for i, e in enumerate(edges)}
    S = set(range(a))
    K = {0, *range(a, a + w - 1)} if meet else set(range(a, a + w))
    outS = tuple(v for v in V if v not in S)
    outK = tuple(v for v in V if v not in K)

    y = {v: len(edges) + i for i, v in enumerate(outS)}
    z = {v: len(edges) + len(outS) + i for i, v in enumerate(outK)}
    next_id = len(edges) + len(outS) + len(outK)
    mu = {}
    for s in sorted(S):
        for v in outS:
            mu[s, v] = next_id
            next_id += 1
    nu = {}
    for k in sorted(K):
        for v in outK:
            nu[k, v] = next_id
            next_id += 1

    rows, cols, data, lower, upper = [], [], [], [], []

    def edge(u: int, v: int) -> tuple[int, int]:
        return (u, v) if u < v else (v, u)

    def add(coeffs, lb=-np.inf, ub=np.inf):
        r = len(lower)
        for key, value in coeffs.items():
            rows.append(r)
            cols.append(key if isinstance(key, int) else eid[key])
            data.append(value)
        lower.append(lb)
        upper.append(ub)

    for e in it.combinations(S, 2):
        add({tuple(sorted(e)): 1}, 0, 0)
    for e in it.combinations(K, 2):
        add({tuple(sorted(e)): 1}, 1, 1)

    for U in it.combinations(V, a + 1):
        add({e: 1 for e in it.combinations(U, 2)}, lb=1)
    for U in it.combinations(V, w + 1):
        pairs = tuple(it.combinations(U, 2))
        add({e: 1 for e in pairs}, ub=len(pairs) - 1)

    for six in it.combinations(V, 6):
        anchor = six[0]
        for tail in it.combinations(six[1:], 2):
            A = (anchor,) + tail
            B = tuple(v for v in six if v not in A)
            internal = tuple(it.combinations(A, 2)) + tuple(it.combinations(B, 2))
            for perm in it.permutations(B):
                c1 = {e: -1 for e in internal}
                c2 = {e: 1 for e in internal}
                for u, v in zip(A, perm):
                    e = edge(u, v)
                    c1[e] = c1.get(e, 0) + 1
                    c2[e] = c2.get(e, 0) - 1
                add(c1, ub=2)
                add(c2, ub=5)

    for s in S:
        add({mu[s, v]: 1 for v in outS}, 1, 1)
    for v in outS:
        add({mu[s, v]: 1 for s in S}, ub=1)
        low = {edge(s, v): 1 for s in S}
        low[y[v]] = a
        for s in S:
            add({mu[s, v]: 1, edge(s, v): -1}, ub=0)
            add({mu[s, v]: 1, y[v]: -1}, ub=0)
        add(low, ub=a + 2)
    add({y[v]: 1 for v in outS}, lb=a)

    for k in K:
        add({nu[k, v]: 1 for v in outK}, 1, 1)
    for v in outK:
        add({nu[k, v]: 1 for k in K}, ub=1)
        high = {edge(k, v): 1 for k in K}
        high[z[v]] = -w
        for k in K:
            add({nu[k, v]: 1, edge(k, v): 1}, ub=1)
            add({nu[k, v]: 1, z[v]: -1}, ub=0)
        add(high, lb=-2)
    add({z[v]: 1 for v in outK}, lb=w)

    for u, v in zip(sorted(K - S), sorted(K - S)[1:]):
        add({y[u]: 1, y[v]: -1}, lb=0)
    for u, v in zip(sorted(S - K), sorted(S - K)[1:]):
        add({z[u]: 1, z[v]: -1}, lb=0)
    exceptional = sorted(set(V) - (S | K))
    if len(exceptional) >= 2:
        add({y[exceptional[0]]: 1, y[exceptional[1]]: -1}, lb=0)

    matrix = coo_array(
        (np.asarray(data, dtype=float),
         (np.asarray(rows, dtype=np.int32), np.asarray(cols, dtype=np.int32))),
        shape=(len(lower), next_id),
    ).tocsc()
    constraints = LinearConstraint(matrix, np.asarray(lower), np.asarray(upper))
    started = time.perf_counter()
    result = milp(
        c=np.zeros(next_id),
        integrality=np.ones(next_id),
        bounds=Bounds(np.zeros(next_id), np.ones(next_id)),
        constraints=constraints,
        options={"presolve": True, "time_limit": time_limit},
    )
    elapsed = time.perf_counter() - started
    print(
        f"n={n:2d} a={a} w={w} meet={meet} "
        f"vars={next_id:3d} rows={len(lower):6d} "
        f"status={result.status} time={elapsed:.2f}s",
        flush=True,
    )
    if result.status == 2:
        return "infeasible"
    if result.x is None:
        return "unknown"
    chosen = [e for e, value in zip(edges, result.x[:len(edges)]) if value > 0.5]
    print(f"edges={chosen}", flush=True)
    return "feasible"


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("n", type=int, nargs="?")
    parser.add_argument("a", type=int, nargs="?")
    parser.add_argument("w", type=int, nargs="?")
    parser.add_argument("meet", type=int, nargs="?", choices=(0, 1))
    parser.add_argument("--all", action="store_true")
    parser.add_argument("--check-encoding", action="store_true")
    parser.add_argument("--time-limit", type=float, default=600.0)
    args = parser.parse_args()
    print(f"numpy={np.__version__} scipy={scipy.__version__}")
    if args.check_encoding and not check_encoding():
        return 1
    if args.all:
        statuses = [solve(*case, args.time_limit) for case in CASES]
        if all(status == "infeasible" for status in statuses):
            print(f"VERIFIED: all {len(CASES)} systems are infeasible")
            return 0
        print(list(zip(CASES, statuses)))
        return 1
    if args.check_encoding and None in (args.n, args.a, args.w, args.meet):
        return 0
    if None in (args.n, args.a, args.w, args.meet):
        parser.error("give n a w meet, or use --all or --check-encoding")
    return 0 if solve(args.n, args.a, args.w, args.meet, args.time_limit) == "infeasible" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_sat.cpp <==
#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numeric>
#include <string>
#include <utility>
#include <vector>

using std::vector;

struct Clause {
    vector<int> literals;
};

class Solver {
public:
    enum Result { SAT, UNSAT, UNKNOWN };

    int new_variable() {
        int v = static_cast<int>(value_.size());
        value_.push_back(-1);
        level_.push_back(0);
        reason_.push_back(-1);
        phase_.push_back(0);
        activity_.push_back(0.0);
        watches_.resize(2 * (v + 1));
        return v;
    }

    static int positive(int variable) { return 2 * variable; }
    static int negative(int variable) { return 2 * variable + 1; }
    static int variable(int literal) { return literal >> 1; }
    static int negated(int literal) { return literal ^ 1; }

    int add_clause(vector<int> literals) {
        int index = static_cast<int>(clauses_.size());
        clauses_.push_back({std::move(literals)});
        Clause &clause = clauses_.back();
        if (clause.literals.empty()) {
            inconsistent_ = true;
        } else if (clause.literals.size() == 1) {
            units_.push_back({clause.literals[0], index});
        } else {
            watches_[clause.literals[0]].push_back(index);
            watches_[clause.literals[1]].push_back(index);
        }
        for (int literal : clause.literals) {
            activity_[variable(literal)] += 1.0;
        }
        return index;
    }

    Result solve(double time_limit) {
        started_ = Clock::now();
        time_limit_ = time_limit;
        if (inconsistent_) return UNSAT;
        for (auto [literal, reason] : units_) {
            if (!enqueue(literal, reason)) return UNSAT;
        }
        int conflict = propagate();
        if (conflict >= 0) return UNSAT;

        long long restart_at = 100;
        while (true) {
            if ((conflicts_ & 1023) == 0 && expired()) return UNKNOWN;
            conflict = propagate();
            if (conflict >= 0) {
                ++conflicts_;
                if (decision_level() == 0) return UNSAT;
                auto [learned, backtrack_level] = analyse(conflict);
                backtrack(backtrack_level);
                int reason = add_clause(learned);
                if (!enqueue(learned[0], reason)) return UNSAT;
                activity_increment_ *= 1.0526315789473684;
                if (conflicts_ >= restart_at) {
                    backtrack(0);
                    restart_at += 100 + conflicts_ / 20;
                }
                continue;
            }

            int next = choose_variable();
            if (next < 0) return SAT;
            ++decisions_;
            trail_limits_.push_back(static_cast<int>(trail_.size()));
            enqueue(phase_[next] ? positive(next) : negative(next), -1);
        }
    }

    int variables() const { return static_cast<int>(value_.size()); }
    int clauses() const { return static_cast<int>(clauses_.size()); }
    long long conflicts() const { return conflicts_; }
    long long decisions() const { return decisions_; }
    long long propagations() const { return propagations_; }
    bool value(int variable) const { return value_[variable] == 1; }

private:
    using Clock = std::chrono::steady_clock;

    int literal_value(int literal) const {
        int assigned = value_[variable(literal)];
        if (assigned < 0) return -1;
        int wanted = (literal & 1) ? 0 : 1;
        return assigned == wanted ? 1 : 0;
    }

    bool enqueue(int literal, int reason) {
        int v = variable(literal);
        int wanted = (literal & 1) ? 0 : 1;
        if (value_[v] >= 0) return value_[v] == wanted;
        value_[v] = static_cast<int8_t>(wanted);
        phase_[v] = static_cast<int8_t>(wanted);
        level_[v] = decision_level();
        reason_[v] = reason;
        trail_.push_back(literal);
        return true;
    }

    int propagate() {
        while (queue_head_ < trail_.size()) {
            int false_literal = negated(trail_[queue_head_++]);
            ++propagations_;
            vector<int> &watch = watches_[false_literal];
            std::size_t read = 0, write = 0;
            while (read < watch.size()) {
                int clause_index = watch[read++];
                Clause &clause = clauses_[clause_index];
                if (clause.literals[0] == false_literal)
                    std::swap(clause.literals[0], clause.literals[1]);
                if (clause.literals[1] != false_literal) continue;

                int other = clause.literals[0];
                if (literal_value(other) == 1) {
                    watch[write++] = clause_index;
                    continue;
                }

                bool moved = false;
                for (std::size_t i = 2; i < clause.literals.size(); ++i) {
                    if (literal_value(clause.literals[i]) != 0) {
                        std::swap(clause.literals[1], clause.literals[i]);
                        watches_[clause.literals[1]].push_back(clause_index);
                        moved = true;
                        break;
                    }
                }
                if (moved) continue;

                watch[write++] = clause_index;
                if (literal_value(other) == 0) {
                    while (read < watch.size()) watch[write++] = watch[read++];
                    watch.resize(write);
                    return clause_index;
                }
                if (!enqueue(other, clause_index)) {
                    while (read < watch.size()) watch[write++] = watch[read++];
                    watch.resize(write);
                    return clause_index;
                }
            }
            watch.resize(write);
        }
        return -1;
    }

    std::pair<vector<int>, int> analyse(int conflict) {
        vector<uint8_t> seen(value_.size(), 0);
        vector<int> learned(1, -1);
        int paths = 0;
        int selected = -1;
        int resolved_variable = -1;
        int cursor = static_cast<int>(trail_.size()) - 1;

        do {
            const Clause &clause = clauses_[conflict];
            for (int literal : clause.literals) {
                int v = variable(literal);
                if (v == resolved_variable || seen[v] || level_[v] == 0) continue;
                seen[v] = 1;
                bump(v);
                if (level_[v] == decision_level())
                    ++paths;
                else
                    learned.push_back(literal);
            }
            while (!seen[variable(trail_[cursor])]) --cursor;
            selected = trail_[cursor--];
            resolved_variable = variable(selected);
            seen[resolved_variable] = 0;
            --paths;
            conflict = reason_[resolved_variable];
        } while (paths > 0);

        learned[0] = negated(selected);
        int backtrack_level = 0;
        if (learned.size() > 1) {
            std::size_t best = 1;
            for (std::size_t i = 2; i < learned.size(); ++i) {
                if (level_[variable(learned[i])] > level_[variable(learned[best])])
                    best = i;
            }
            std::swap(learned[1], learned[best]);
            backtrack_level = level_[variable(learned[1])];
        }
        return {learned, backtrack_level};
    }

    void bump(int variable) {
        activity_[variable] += activity_increment_;
        if (activity_[variable] < 1e100) return;
        for (double &entry : activity_) entry *= 1e-100;
        activity_increment_ *= 1e-100;
    }

    void backtrack(int target_level) {
        if (decision_level() <= target_level) return;
        int first = trail_limits_[target_level];
        for (int i = static_cast<int>(trail_.size()) - 1; i >= first; --i) {
            int v = variable(trail_[i]);
            value_[v] = -1;
            reason_[v] = -1;
            level_[v] = 0;
        }
        trail_.resize(first);
        queue_head_ = trail_.size();
        trail_limits_.resize(target_level);
    }

    int choose_variable() const {
        int best = -1;
        for (int v = 0; v < static_cast<int>(value_.size()); ++v) {
            if (value_[v] >= 0) continue;
            if (best < 0 || activity_[v] > activity_[best]) best = v;
        }
        return best;
    }

    int decision_level() const { return static_cast<int>(trail_limits_.size()); }

    bool expired() const {
        std::chrono::duration<double> elapsed = Clock::now() - started_;
        return elapsed.count() > time_limit_;
    }

    vector<Clause> clauses_;
    vector<vector<int>> watches_;
    vector<std::pair<int, int>> units_;
    vector<int8_t> value_, phase_;
    vector<int> level_, reason_, trail_, trail_limits_;
    vector<double> activity_;
    std::size_t queue_head_ = 0;
    double activity_increment_ = 1.0;
    double time_limit_ = 600.0;
    Clock::time_point started_;
    bool inconsistent_ = false;
    long long conflicts_ = 0, decisions_ = 0, propagations_ = 0;
};

static void subsets(const vector<int> &items, int size,
                    const std::function<void(const vector<int> &)> &visit) {
    vector<int> chosen;
    std::function<void(int, int)> search = [&](int start, int remaining) {
        if (remaining == 0) {
            visit(chosen);
            return;
        }
        for (int i = start; i <= static_cast<int>(items.size()) - remaining; ++i) {
            chosen.push_back(items[i]);
            search(i + 1, remaining - 1);
            chosen.pop_back();
        }
    };
    search(0, size);
}

static void exactly_one(Solver &solver, const vector<int> &variables) {
    vector<int> clause;
    for (int v : variables) clause.push_back(Solver::positive(v));
    solver.add_clause(clause);
    for (std::size_t i = 0; i < variables.size(); ++i)
        for (std::size_t j = i + 1; j < variables.size(); ++j)
            solver.add_clause({Solver::negative(variables[i]),
                               Solver::negative(variables[j])});
}

static void at_most_one(Solver &solver, const vector<int> &variables) {
    for (std::size_t i = 0; i < variables.size(); ++i)
        for (std::size_t j = i + 1; j < variables.size(); ++j)
            solver.add_clause({Solver::negative(variables[i]),
                               Solver::negative(variables[j])});
}

static void at_least(Solver &solver, const vector<int> &variables, int required) {
    int size = static_cast<int>(variables.size()) - required + 1;
    subsets(variables, size, [&](const vector<int> &set) {
        vector<int> clause;
        for (int v : set) clause.push_back(Solver::positive(v));
        solver.add_clause(clause);
    });
}

struct Case { int n, alpha, omega, meet; };

static const vector<Case> CASES = {
    {7,3,2,0}, {7,3,2,1}, {8,3,3,0}, {8,3,3,1}, {8,4,2,0}, {8,4,2,1},
    {9,4,3,0}, {9,4,3,1}, {10,4,4,0}, {10,4,4,1}, {10,5,3,0}, {10,5,3,1},
    {11,5,4,0}, {11,5,4,1}, {12,5,5,0}, {12,5,5,1}, {12,6,4,0},
    {12,6,4,1}, {13,6,5,0}, {14,6,6,0}, {14,7,5,0}
};

static Solver::Result solve_case(const Case &item, double time_limit) {
    const int n = item.n, a = item.alpha, w = item.omega, meet = item.meet;
    Solver solver;
    vector<vector<int>> edge(n, vector<int>(n, -1));
    for (int u = 0; u < n; ++u)
        for (int v = u + 1; v < n; ++v)
            edge[u][v] = edge[v][u] = solver.new_variable();

    vector<int> vertices(n);
    std::iota(vertices.begin(), vertices.end(), 0);
    vector<int> stable(a), clique;
    std::iota(stable.begin(), stable.end(), 0);
    if (meet) {
        clique.push_back(0);
        for (int v = a; v < a + w - 1; ++v) clique.push_back(v);
    } else {
        for (int v = a; v < a + w; ++v) clique.push_back(v);
    }

    vector<uint8_t> in_stable(n, 0), in_clique(n, 0);
    for (int v : stable) in_stable[v] = 1;
    for (int v : clique) in_clique[v] = 1;
    vector<int> outside_stable, outside_clique;
    for (int v : vertices) {
        if (!in_stable[v]) outside_stable.push_back(v);
        if (!in_clique[v]) outside_clique.push_back(v);
    }

    vector<int> y(n, -1), z(n, -1);
    for (int v : outside_stable) y[v] = solver.new_variable();
    for (int v : outside_clique) z[v] = solver.new_variable();
    vector<vector<int>> mu(n, vector<int>(n, -1));
    vector<vector<int>> nu(n, vector<int>(n, -1));
    for (int s : stable)
        for (int v : outside_stable) mu[s][v] = solver.new_variable();
    for (int k : clique)
        for (int v : outside_clique) nu[k][v] = solver.new_variable();

    for (std::size_t i = 0; i < stable.size(); ++i)
        for (std::size_t j = i + 1; j < stable.size(); ++j)
            solver.add_clause({Solver::negative(edge[stable[i]][stable[j]])});
    for (std::size_t i = 0; i < clique.size(); ++i)
        for (std::size_t j = i + 1; j < clique.size(); ++j)
            solver.add_clause({Solver::positive(edge[clique[i]][clique[j]])});

    subsets(vertices, a + 1, [&](const vector<int> &set) {
        vector<int> clause;
        for (std::size_t i = 0; i < set.size(); ++i)
            for (std::size_t j = i + 1; j < set.size(); ++j)
                clause.push_back(Solver::positive(edge[set[i]][set[j]]));
        solver.add_clause(clause);
    });
    subsets(vertices, w + 1, [&](const vector<int> &set) {
        vector<int> clause;
        for (std::size_t i = 0; i < set.size(); ++i)
            for (std::size_t j = i + 1; j < set.size(); ++j)
                clause.push_back(Solver::negative(edge[set[i]][set[j]]));
        solver.add_clause(clause);
    });

    subsets(vertices, 6, [&](const vector<int> &six) {
        for (int i = 1; i < 5; ++i) {
            for (int j = i + 1; j < 6; ++j) {
                vector<int> A = {six[0], six[i], six[j]}, B;
                for (int v : six)
                    if (std::find(A.begin(), A.end(), v) == A.end()) B.push_back(v);
                do {
                    vector<int> first, second;
                    for (int p = 0; p < 3; ++p) {
                        for (int q = p + 1; q < 3; ++q) {
                            first.push_back(Solver::positive(edge[A[p]][A[q]]));
                            first.push_back(Solver::positive(edge[B[p]][B[q]]));
                            second.push_back(Solver::negative(edge[A[p]][A[q]]));
                            second.push_back(Solver::negative(edge[B[p]][B[q]]));
                        }
                    }
                    for (int p = 0; p < 3; ++p) {
                        first.push_back(Solver::negative(edge[A[p]][B[p]]));
                        second.push_back(Solver::positive(edge[A[p]][B[p]]));
                    }
                    solver.add_clause(first);
                    solver.add_clause(second);
                } while (std::next_permutation(B.begin(), B.end()));
            }
        }
    });

    for (int s : stable) {
        vector<int> variables;
        for (int v : outside_stable) variables.push_back(mu[s][v]);
        exactly_one(solver, variables);
    }
    for (int v : outside_stable) {
        vector<int> variables;
        for (int s : stable) variables.push_back(mu[s][v]);
        at_most_one(solver, variables);
        for (int s : stable) {
            solver.add_clause({Solver::negative(mu[s][v]),
                               Solver::positive(edge[s][v])});
            solver.add_clause({Solver::negative(mu[s][v]), Solver::positive(y[v])});
        }
        subsets(stable, 3, [&](const vector<int> &triple) {
            solver.add_clause({Solver::negative(y[v]),
                               Solver::negative(edge[triple[0]][v]),
                               Solver::negative(edge[triple[1]][v]),
                               Solver::negative(edge[triple[2]][v])});
        });
    }
    vector<int> y_variables;
    for (int v : outside_stable) y_variables.push_back(y[v]);
    at_least(solver, y_variables, a);

    for (int k : clique) {
        vector<int> variables;
        for (int v : outside_clique) variables.push_back(nu[k][v]);
        exactly_one(solver, variables);
    }
    for (int v : outside_clique) {
        vector<int> variables;
        for (int k : clique) variables.push_back(nu[k][v]);
        at_most_one(solver, variables);
        for (int k : clique) {
            solver.add_clause({Solver::negative(nu[k][v]),
                               Solver::negative(edge[k][v])});
            solver.add_clause({Solver::negative(nu[k][v]), Solver::positive(z[v])});
        }
        subsets(clique, 3, [&](const vector<int> &triple) {
            solver.add_clause({Solver::negative(z[v]),
                               Solver::positive(edge[triple[0]][v]),
                               Solver::positive(edge[triple[1]][v]),
                               Solver::positive(edge[triple[2]][v])});
        });
    }
    vector<int> z_variables;
    for (int v : outside_clique) z_variables.push_back(z[v]);
    at_least(solver, z_variables, w);

    vector<int> clique_minus_stable, stable_minus_clique, exceptional;
    for (int v : clique) if (!in_stable[v]) clique_minus_stable.push_back(v);
    for (int v : stable) if (!in_clique[v]) stable_minus_clique.push_back(v);
    for (int v : vertices) if (!in_stable[v] && !in_clique[v]) exceptional.push_back(v);
    for (std::size_t i = 1; i < clique_minus_stable.size(); ++i)
        solver.add_clause({Solver::positive(y[clique_minus_stable[i - 1]]),
                           Solver::negative(y[clique_minus_stable[i]])});
    for (std::size_t i = 1; i < stable_minus_clique.size(); ++i)
        solver.add_clause({Solver::positive(z[stable_minus_clique[i - 1]]),
                           Solver::negative(z[stable_minus_clique[i]])});
    if (exceptional.size() >= 2)
        solver.add_clause({Solver::positive(y[exceptional[0]]),
                           Solver::negative(y[exceptional[1]])});

    int original_clauses = solver.clauses();
    auto started = std::chrono::steady_clock::now();
    Solver::Result result = solver.solve(time_limit);
    std::chrono::duration<double> elapsed = std::chrono::steady_clock::now() - started;
    std::cout << "n=" << n << " a=" << a << " w=" << w << " meet=" << meet
              << " vars=" << solver.variables() << " clauses=" << original_clauses
              << " status=" << (result == Solver::UNSAT ? "UNSAT" :
                                  result == Solver::SAT ? "SAT" : "UNKNOWN")
              << " conflicts=" << solver.conflicts() << " decisions=" << solver.decisions()
              << " time=" << std::fixed << std::setprecision(4) << elapsed.count()
              << "s\n" << std::flush;
    if (result == Solver::SAT) {
        std::cout << "edges=";
        for (int u = 0; u < n; ++u)
            for (int v = u + 1; v < n; ++v)
                if (solver.value(edge[u][v])) std::cout << " (" << u << ',' << v << ')';
        std::cout << '\n';
    }
    return result;
}

int main(int argc, char **argv) {
    bool all = false;
    double time_limit = 600.0;
    vector<int> numbers;
    for (int i = 1; i < argc; ++i) {
        std::string argument = argv[i];
        if (argument == "--all") all = true;
        else if (argument == "--time-limit" && i + 1 < argc) time_limit = std::atof(argv[++i]);
        else numbers.push_back(std::atoi(argv[i]));
    }
    if (!all && numbers.size() != 4) {
        std::cerr << "usage: verify_sat --all [--time-limit seconds]\n"
                     "       verify_sat n alpha omega meet [--time-limit seconds]\n";
        return 2;
    }

    vector<Case> selected;
    if (all) selected = CASES;
    else selected.push_back({numbers[0], numbers[1], numbers[2], numbers[3]});
    for (const Case &item : selected) {
        if (item.alpha + item.omega != item.n - 2 || (item.meet != 0 && item.meet != 1)) {
            std::cerr << "invalid case\n";
            return 2;
        }
        Solver::Result result = solve_case(item, time_limit);
        if (result != Solver::UNSAT) return 1;
    }
    std::cout << "VERIFIED: all " << selected.size() << " CNF systems are UNSAT\n";
    return 0;
}

